Editing Knowledge in Large Mathematical Corpora. A case study with Semantic LaTeX (sTeX)

Before we can get the whole potential of employing computers in the process of managing mathematical `knowledge', we have to convert informal knowledge into machine-oriented representations. How exactly to support this process so that it becomes as effortless as possible is one of the main unsolved problems of Mathematical Knowledge Management. Two independent projects in formalization of mathematical content showed that many of the time consuming tasks could be significantly reduced if adequate tool support were available. It was also established that similar tasks are typical for object oriented languages and that they are to a large extent solved by Integrated Development Environments (IDE). This thesis starts by analyzing the opportunities where formalization process can benefit from software support. A list of research questions is compiled along with a set of software requirements which are then used for developing a new IDE for the semantic \TeX{} (\stex{}) format. The result of the current research is that, indeed, IDEs can be very useful in the process of formalization and presents a set of best practices for implementing such IDEs.

==> 6/fig/arch.sh <==
/usr/local/bin/inkscape -D -z --file=arch.svg --export-pdf=arch.pdf --export-latex


==> 6/fig/indextree.sh <==
/usr/local/bin/inkscape -D -z --file=indextree.svg --export-pdf=indextree.pdf --export-latex


==> 6/fig/test.sh <==
/usr/local/bin/inkscape -D -z --file=arch.svg --export-pdf=arch.pdf --export-latex

